Sparse modeling of large-scale quantum impurity models with low symmetries

Quantum embedding theories provide a feasible route for obtaining quantitative descriptions of correlated materials. However, a critical challenge is solving an effective impurity model of correlated orbitals embedded in an electron bath. Many advanced impurity solvers require the approximation of a bath continuum using a finite number of bath levels, producing a highly nonconvex, ill-conditioned inverse problem. To address this drawback, this study proposes an efficient fitting algorithm for matrix-valued hybridization functions based on a data-science approach, sparse modeling, and a compact representation of Matsubara Green's functions. The efficiency of the proposed method is demonstrated by fitting random hybridization functions with large off-diagonal elements as well as those of a 20-orbital impurity model for a high-Tc compound, LaAsFeO, at low temperatures (T). The results set quantitative goals for the future development of impurity solvers toward quantum embedding simulations of complex correlated materials.

==> figs_new/Vlomega.py <==
import matplotlib
import matplotlib.pyplot as plt
import numpy as np
import irbasis
from scipy.integrate import quad

params = {
    'backend': 'pdf',
    'axes.labelsize': 24,
    'axes.titlesize': 24,
    'legend.fontsize': 24,
    'xtick.labelsize': 21,
    'ytick.labelsize': 21,
    'text.usetex': True,
    }
plt.rcParams.update(params)

plt.figure(figsize=(8,2.5))
ax = plt.gca()

ls_list = ['-.', '-']
markers = ['o', 'x', '+']

Lambda = 1000.0
wmax = 10.0
miny = -1.0
maxy = 0.8
b = irbasis.load('F', Lambda)
dim = np.sum([b.sl()/b.sl(0) > 1e-20])

smpl_ys = b.sampling_points_y(whichl=dim-1)

ny = 10000
ys = np.exp(np.linspace(np.log(0.1/Lambda), np.log(wmax), ny))
ys = np.linspace(0, 1, ny)
print("dim", dim)
all_l = np.arange(dim)
vly = b.vly(all_l[:,None], ys[None,:])

Vlomega = np.sqrt(1/wmax) * vly

#ax.plot(ys, Vlomega[-1, :], color='r', ls='-', label='$l={}$'.format(dim-1))
#ax.plot(ys, Vlomega[0, :], color='k', ls='-.', label='$l=0$')

for i in range(len(smpl_ys)):
    ax.plot([wmax*smpl_ys[i], wmax*smpl_ys[i]], [miny, maxy], ls='-', color='k', lw=0.75)

c = 5
Nimp = 1
div = c * Nimp
for i in range(len(smpl_ys)-1):
    grids = wmax * np.linspace(smpl_ys[i], smpl_ys[i+1], div+1)
    for j in range(1,len(grids)-1):
        ax.plot([grids[j], grids[j]], [miny, maxy], ls='-', color='k', lw=0.25)

ax.plot(wmax*ys, Vlomega[-1, :], color='r', ls='-', label='$l={}$'.format(dim-1))

ax.set_xlim([-wmax, wmax])
ax.set_xticks(np.linspace(-wmax, wmax, 11))
ax.set_xlabel(r'$\omega$')
ax.set_ylabel(r'$V^\mathrm{F}_l(\omega)$')
#ax.set_xscale("log")
#ax.set_xlim(np.amin(ys), np.amax(ys))
#ax.set_xlim(np.amin(ys), np.amax(ys))
ax.set_xlim(0, wmax)
ax.set_ylim(miny, maxy)
ax.grid(axis="y")
ax.set_yticks([-1, -0.5, 0, 0.5])
#ax.legend(loc='best', frameon=False)

plt.tight_layout()
plt.savefig('Vlomega.pdf', transparent=True)

